Generalizing to unseen domains via distribution matching

Supervised learning results typically rely on assumptions of i.i.d. data. Unfortunately, those assumptions are commonly violated in practice. In this work, we tackle such problem by focusing on domain generalization: a formalization where the data generating process at test time may yield samples from never-before-seen domains (distributions). Our work relies on the following lemma: by minimizing a notion of discrepancy between all pairs from a set of given domains, we also minimize the discrepancy between any pairs of mixtures of domains. Using this result, we derive a generalization bound for our setting. We then show that low risk over unseen domains can be achieved by representing the data in a space where (i) the training distributions are indistinguishable, and (ii) relevant information for the task at hand is preserved. Minimizing the terms in our bound yields an adversarial formulation which estimates and minimizes pairwise discrepancies. We validate our proposed strategy on standard domain generalization benchmarks, outperforming a number of recently introduced methods. Notably, we tackle a real-world application where the underlying data corresponds to multi-channel electroencephalography time series from different subjects, each considered as a distinct domain.

==> h_dist/baseline_train.py <==
import argparse
import os
import sys
import random

import torch.optim as optim
import torch.utils.data
from torchvision import datasets
from torchvision import transforms
import PIL
import pandas

import models as models
from baseline_train_loop import TrainLoop
from data_loader import Loader_source, Loader_validation, Loader_unif_sampling
import torchvision.models as models_tv
import utils	


parser = argparse.ArgumentParser(description='PACS baseline')
parser.add_argument('--batch-size', type=int, default=64, metavar='N', help='input batch size for training (default: 64)')
parser.add_argument('--epochs', type=int, default=100, metavar='N', help='number of epochs to train (default: 50)')
parser.add_argument('--lr', type=float, default=0.0005, metavar='LR', help='learning rate (default: 0.0002)')
parser.add_argument('--momentum', type=float, default=0.9, metavar='m', help='momentum (default: 0.9)')
parser.add_argument('--l2', type=float, default=0.00005, metavar='m', help='L2 weight decay (default: 0.00005)')
parser.add_argument('--checkpoint-epoch', type=int, default=None, metavar='N', help='epoch to load for checkpointing. If None, training starts from scratch')
parser.add_argument('--checkpoint-path', type=str, default='/', metavar='Path', help='Path for checkpointing')
parser.add_argument('--data-path', type=str, default='../data/pacs/prepared_data/', metavar='Path', help='Data path')
parser.add_argument('--source1', type=str, default='photo', metavar='Path', help='Path to source1 file')
parser.add_argument('--source2', type=str, default='cartoon', metavar='Path', help='Path to source2 file')
parser.add_argument('--source3', type=str, default='sketch', metavar='Path', help='Path to source3 file')
parser.add_argument('--target', type=str, default='art_painting', metavar='Path', help='Path to target data')
parser.add_argument('--seed', type=int, default=1, metavar='S', help='random seed (default: 1)')
parser.add_argument('--nadir-slack', type=float, default=1.5, metavar='nadir', help='factor for nadir-point update. Only used in hyper mode (default: 1.5)')
parser.add_argument('--patience', type=int, default=400, metavar='N', help='number of epochs to wait before reducing lr (default: 20)')
parser.add_argument('--workers', type=int, help='number of data loading workers', default=4)
parser.add_argument('--n-runs', type=int, default=1, metavar='n', help='Number of repetitions (default: 3)')
parser.add_argument('--save-every', type=int, default=5, metavar='N', help='how many epochs to wait before logging training status. Default is 5')
parser.add_argument('--no-cuda', action='store_true', default=False, help='Disables GPU use')

args = parser.parse_args()
args.cuda = True if not args.no_cuda and torch.cuda.is_available() else False

acc_runs = []
seeds = [1, 10, 100]

print('Source domains: {}, {}, {}'.format(args.source1, args.source2, args.source3))
print('Target domain:', args.target)
print('Cuda Mode: {}'.format(args.cuda))
print('Batch size: {}'.format(args.batch_size))
print('LR: {}'.format(args.lr))
print('L2: {}'.format(args.l2))
print('Momentum: {}'.format(args.momentum))
print('Patience: {}'.format(args.patience))


for run in range(args.n_runs):
	print('Run {}'.format(run))

	# Setting seed
	random.seed(seeds[run])
	torch.manual_seed(seeds[run])
	checkpoint_path = os.path.join(args.checkpoint_path, args.target+'_seed'+str(seeds[run]))

	if args.cuda:
		torch.cuda.manual_seed(args.seed)

	img_transform_train = transforms.Compose([transforms.RandomResizedCrop(225, scale=(0.7,1.0)), transforms.RandomHorizontalFlip(), transforms.ToTensor(), transforms.Normalize([0.485, 0.456, 0.406], [0.229, 0.224, 0.225])])
	img_transform_test = transforms.Compose([transforms.Resize((225, 225)), transforms.ToTensor(), transforms.Normalize([0.485, 0.456, 0.406], [0.229, 0.224, 0.225])])

	train_source_1 = args.data_path + 'train_' + args.source1 + '.hdf'
	train_source_2 = args.data_path + 'train_' + args.source2 + '.hdf'
	train_source_3 = args.data_path + 'train_' + args.source3 + '.hdf'
	test_source_1 = args.data_path + 'val_' + args.source1 + '.hdf'
	test_source_2 = args.data_path + 'val_' + args.source2 + '.hdf'
	test_source_3 = args.data_path + 'val_' + args.source3 + '.hdf'
	target_path = args.data_path + 'test_' + args.target + '.hdf'

	source_dataset = Loader_unif_sampling(hdf_path1=train_source_1, hdf_path2=train_source_2, hdf_path3=train_source_3, transform=img_transform_train)
	source_loader = torch.utils.data.DataLoader(dataset=source_dataset, batch_size=args.batch_size, shuffle=True, num_workers=args.workers)

	test_source_dataset = Loader_unif_sampling(hdf_path1=test_source_1, hdf_path2=test_source_2, hdf_path3=test_source_3, transform=img_transform_test)
	test_source_loader = torch.utils.data.DataLoader(dataset=test_source_dataset, batch_size=args.batch_size, shuffle=True, num_workers=args.workers)

	target_dataset = Loader_validation(hdf_path=target_path, transform=img_transform_test)
	target_loader = torch.utils.data.DataLoader(dataset=target_dataset, batch_size=args.batch_size, shuffle=True, num_workers=args.workers)

	model = models.AlexNet(num_classes = 7, baseline = True)
	#alexnet = models_tv.alexnet(pretrained = True)
	state_dict = torch.load("../alexnet_caffe.pth.tar")
	del state_dict["classifier.fc8.weight"]
	del state_dict["classifier.fc8.bias"]
	not_loaded = model.load_state_dict(state_dict, strict = False)

	optimizer = optim.SGD(list(model.features.parameters())+list(model.classifier.parameters()), lr=args.lr, momentum=args.momentum, weight_decay=args.l2, nesterov=True)

	if args.cuda:
		model = model.cuda()

	torch.backends.cudnn.benchmark=True
		
	trainer = TrainLoop(model, optimizer, source_loader, test_source_loader, target_loader, args.nadir_slack, args.patience, checkpoint_path=args.checkpoint_path, checkpoint_epoch=args.checkpoint_epoch, cuda=args.cuda)
		
	err = trainer.train(n_epochs=args.epochs, save_every=args.save_every)
	acc_runs.append(1-err)

print(acc_runs)
df = pandas.DataFrame(data={'Acc-{}'.format(args.target): acc_runs, 'Seed': seeds[:args.n_runs]})
df.to_csv('./baseline_accuracy_runs_'+args.target+'.csv', sep=',', index = False)

